The Divergence of Reinforcement Learning Algorithms with Value-Iteration and Function Approximation

This paper gives specific divergence examples of value-iteration for several major Reinforcement Learning and Adaptive Dynamic Programming algorithms, when using a function approximator for the value function. These divergence examples differ from previous divergence examples in the literature, in that they are applicable for a greedy policy, i.e. in a "value iteration" scenario. Perhaps surprisingly, with a greedy policy, it is also possible to get divergence for the algorithms TD(1) and Sarsa(1). In addition to these divergences, we also achieve divergence for the Adaptive Dynamic Programming algorithms HDP, DHP and GDHP.

==> DivergenceExamples.java <==



// Java Code version of divergence example used for the
// paper:  The Divergence of Reinforcement Learning Algorithms with Value-Iteration and Function Approximation, 
// by  Michael Fairbank and Eduardo Alonso, 
// In Proceedings of the IEEE International Joint Conference on Neural Networks, June 2012, Brisbane (IEEE IJCNN 2012), pp. 3070--3077. 
// and the arxiv version of this paper at http://arxiv.org/abs/1107.4606
//
// Instructions: Just run this program as a java application.  e.g. 
// at the command line, enter the following two lines to compile and run the program:
//
// javac DivergenceExamples.java 
// java DivergenceExamples
//
// Running the program will cycle through the algorithms VGL1, VGL0, TD0, TD1 
// showing convergence/divergence in each case.  
// The program loops indefinitely repeatedly through the experiments with 
// different random starting conditions each time.
//
// This single file DivergenceExamples.java should be self-contained.
//
// Author: Michael Fairbank.  June 2011.  michael.fairbank.1@city.ac.uk

import java.util.Random;

public class DivergenceExamples {
	// The main class
	final static long maxIts = (long) 5e10;
	final static Random rand = new Random(1);
	final static double convergenceDistance = 1e-10, divergenceDistance = 1e5;
	public static enum Outcomes {
		CONVERGED, TIMEOUT, DIVERGED
	};
	public static boolean doSelfTests=true;

	public static void main(String[] args) {
		// Does not take any arguments.
		LearningConstants lc_divergenceForVGL0 = new LearningConstants(0, true,
				0.01, 0.01, 0.01, false, 0, 
				new double[][] { { 10, 1 },	{ -1, -1 } }, 
				"VGL0 with parameters that cause divergence.  Using a deterministic greedy policy.",1e-6);
		LearningConstants lc_divergenceForVGL1 = new LearningConstants(1, true,
				0.99, 0.01, 0.01, false, 0, 
				new double[][] { { -1, -1 },{ 0.2, 0.02 } }, 
				"VGL1 with parameters that cause divergence.  Using a deterministic greedy policy.",1e-6);
		LearningConstants lc_convergenceForVGL1Omega = new LearningConstants(1,
				true, 0.99, 0.01, 0.01, true, 0, 
				new double[][] { { -1, -1 },{ 0.2, 0.02 } }, 
				"VGL1 with omega matrices that force convergence.  Using a deterministic greedy policy.",1e-3);
		LearningConstants lc_divergenceForTD0 = new LearningConstants(0, false,
				0.01, 0.01, 0.01, false, 0.01, 
				new double[][] { { 10, 1 },	{ -1, -1 } }, 
				"TD0 with parameters that cause divergence.  Using a stochastic greedy policy.",1e-6);
		LearningConstants lc_divergenceForTD1 = new LearningConstants(1, false,
				0.99, 0.01, 0.01, false, 0.01, 
				new double[][] { { -1, -1 },{ 0.2, 0.02 } }, 
				"TD1 with parameters that cause divergence.  Using a stochastic greedy policy.",1e-5);
		LearningConstants allExperiments[]=new LearningConstants[]{lc_divergenceForVGL0, lc_divergenceForVGL1, lc_convergenceForVGL1Omega, lc_divergenceForTD0, lc_divergenceForTD1};
//		allExperiments=new LearningConstants[]{ lc_divergenceForVGL1, lc_divergenceForTD1};
//		allExperiments=new LearningConstants[]{ lc_divergenceForVGL1, lc_divergenceForVGL0};
		//while(true) {
			for (LearningConstants lc:allExperiments) {
				System.out.println("Starting experiment for "+lc.description);
//				Result result = iterateGivenLearningAlgorithm(lc.suitableLearningRate, 
//						rand.nextGaussian() / 10000, rand.nextGaussian() / 10000, 
//						rand.nextGaussian() / 100, rand.nextGaussian() / 100,	lc);
				Result result = iterateGivenLearningAlgorithm(lc.suitableLearningRate, 
						0.523*1e-4, 0.853*1e-4, 
						0, 0,	lc);
				System.out.println("Ended experiment for "+lc.description);
				System.out.println(result+"\n\n");
			}
			//System.exit(1);
		//}
	}

	public static class LearningConstants {
		public final double c1, c2, k, lambda, actionNoise;
		public final boolean useOmega, useVGL;
		public final double[][] F;
		public final String description;
		public final double suitableLearningRate;

		public LearningConstants(double lambda, boolean useVGL, double c1,
				double c2, double k, boolean useOmega, double actionNoise,
				double[][] f, String description, double suitableLearningRate) {
			this.c1 = c1;
			this.c2 = c2;
			this.k = k;
			this.lambda = lambda;
			this.useOmega = useOmega;
			this.actionNoise = actionNoise;
			this.useVGL = useVGL;
			this.F = f;
			this.suitableLearningRate=suitableLearningRate;
			this.description=description;
		}
	}

	public static Result iterateGivenLearningAlgorithm(double learningRate,
			double p1, double p2, double w3, double w4, LearningConstants lc) {
		long iterations = 0;

		double w1, w2;
		{
			double[] temp = calculate_W1AndW2_from_P(lc.F, p1, p2);
			w1 = temp[0];
			w2 = temp[1];
		}
		double dist = Math.sqrt(w1 * w1 + w2 * w2);
		while (dist > convergenceDistance && iterations < maxIts) {
			Trajectory traj = new Trajectory(w1, w2, lc, rand);
			CriticValues cv = new CriticValues(traj, w1, w2, w3, w4, lc);
			CriticTargets ct = new CriticTargets(traj, cv, lc);
			double deltaW1, deltaW2, deltaW3, deltaW4;

			if (lc.useVGL) {
				deltaW1 = (ct.G1dash - cv.G1);
				deltaW2 = (ct.G2dash - cv.G2);
				deltaW3 = 0;
				deltaW4 = 0;
			} else {
				deltaW1 = traj.S1 * (ct.V1dash - cv.V1);
				deltaW2 = traj.S2 * (ct.V2dash - cv.V2);
				deltaW3 = (ct.V1dash - cv.V1);
				deltaW4 = (ct.V2dash - cv.V2);
			}
			if (lc.useOmega) {
				double d2Qda0squared = -2 * (lc.k + lc.c1);
				double d2Qda1squared = -2 * (lc.k + lc.c2);
				deltaW1 /= -d2Qda0squared;
				deltaW2 /= -d2Qda1squared;
			}

			if (iterations < 10 && doSelfTests) {
				// internal test of all derivatives and weight updates to check
				// for correctness
				// Only do internal tests in first few iterations because they
				// will slow things down unnecessarily otherwise
				runSelfTests(lc, traj, ct, w1, w2, w3, w4, deltaW1, deltaW2, deltaW3,
						deltaW4);
			}

			{
				double temp[] = calculate_deltaP1andDeltaP2_fromDeltaW(lc.F, deltaW1 * learningRate,
						deltaW2 * learningRate);
				p1 += temp[0];
				p2 += temp[1];
			}
			w3 += learningRate * deltaW3;
			w4 += learningRate * deltaW4;
			{
				double[] temp = calculate_W1AndW2_from_P(lc.F, p1, p2);
				w1 = temp[0];
				w2 = temp[1];
			}
			dist = Math.sqrt(w1 * w1 + w2 * w2);
			if (Double.isNaN(dist) || dist > divergenceDistance)
				return new Result(Outcomes.DIVERGED, dist, iterations);
			iterations++;
			if (iterations<100 || (iterations<1000 && iterations%10==0)||(iterations<10000 && iterations%100==0)|| (iterations<100000 && iterations%1000==0)||(iterations<1000000 && iterations%10000==0)||(iterations<10000000L && iterations%100000==0)||(iterations<100000000L && iterations%1000000==0)|| iterations % 10000000 == 0) 
				//System.out.println("its="+iterations+", dist=" + dist);
				System.out.println(iterations+", "+Math.sqrt(p1*p1+p2*p2)+", "+p1+", "+p2+", "+dist+", "+w1+", "+w2);
		}
		return new Result(iterations < maxIts ? Outcomes.CONVERGED
				: Outcomes.TIMEOUT, dist, iterations);
	}


	public static class Result {
		Outcomes outcome;
		double distance;
		long iterations;

		public Result(Outcomes outcome, double distance, long iterations) {
			this.outcome = outcome;
			this.distance = distance;
			this.iterations = iterations;
		}

		@Override
		public String toString() {
			return "Result [outcome=" + outcome + ", distance=" + distance
					+ ", iterations=" + iterations + "]";
		}
	}

	public static double[] calculate_W1AndW2_from_P(double[][] F, double p1, double p2) {
		return new double[] { F[0][0] * p1 + F[0][1] * p2,
				F[1][0] * p1 + F[1][1] * p2 };
	}

	public static double[] calculate_deltaP1andDeltaP2_fromDeltaW(double[][] F, double deltaW1,
			double deltaW2) {
		return new double[] { F[0][0] * deltaW1 + F[1][0] * deltaW2,
				F[0][1] * deltaW1 + F[1][1] * deltaW2 };
	}

	public static class Trajectory {
		public final double noise0, a0, r1, S1, noise1, a1, r2, S2, R;

		public Trajectory(double w1, double w2, LearningConstants lc,
				Random rand) {
			noise0 = (lc.useVGL ? 0 : (rand.nextGaussian() * lc.actionNoise));
			a0 = w1 / 2 / (lc.c1 + lc.k) + noise0;
			r1 = -lc.k * a0 * a0;
			S1 = a0;
			noise1 = (lc.useVGL ? 0 : (rand.nextGaussian() * lc.actionNoise));
			a1 = w2 / 2 / (lc.c2 + lc.k) - S1 * lc.c2 / (lc.c2 + lc.k) + noise1;
			r2 = -lc.k * a1 * a1;
			S2 = S1 + a1;
			R = r1 + r2 - S2 * S2;
		}
	}

	public static class CriticValues {
		public final double V1, G1, V2, G2;

		public CriticValues(Trajectory traj, double w1, double w2, double w3,
				double w4, LearningConstants lc) {
			G2 = -2 * lc.c2 * traj.S2 + w2;
			V2 = -lc.c2 * traj.S2 * traj.S2 + w2 * traj.S2 + w4;
			G1 = -2 * lc.c1 * traj.S1 + w1;
			V1 = -lc.c1 * traj.S1 * traj.S1 + w1 * traj.S1 + w3;
		}
	}

	public static class CriticTargets {
		public final double V1dash, G1dash, V2dash, G2dash;

		public CriticTargets(Trajectory traj, CriticValues cv,
				LearningConstants lc) {
			G2dash = -2 * traj.S2; // This is the target value-gradient (equation 8)
			V2dash = -traj.S2 * traj.S2; // This is the lambda-return (equation 4)
			double G2lambdaised = lc.lambda * G2dash + (1 - lc.lambda) * cv.G2;
			double V2lambdaised = lc.lambda * V2dash + (1 - lc.lambda) * cv.V2;
			G1dash = (-lc.c2 / (lc.c2 + lc.k)) * (-2 * lc.k * traj.a1)
					+ (1 - lc.c2 / (lc.c2 + lc.k)) * G2lambdaised; // This is the 
			// target value-gradient (equation 8)
			V1dash = traj.r2 + V2lambdaised; // This is the lambda-return (equation 4)
		}
	}

	public static double calculateE(CriticValues cv, CriticTargets ct,
			boolean useVGL) {
		// this error function is only used for self-tests
		if (useVGL)
			return 0.5 * (Math.pow(cv.G1 - ct.G1dash, 2) + Math.pow(cv.G2
					- ct.G2dash, 2));
		else
			return 0.5 * (Math.pow(cv.V1 - ct.V1dash, 2) + Math.pow(cv.V2
					- ct.V2dash, 2));
	}
	
	private static void runSelfTests(LearningConstants lc, Trajectory traj, CriticTargets ct,
			double w1, double w2, double w3, double w4, double deltaW1,
			double deltaW2, double deltaW3, double deltaW4) {
		if (lc.useVGL && !lc.useOmega) {
			// verify A matrix from paper....
			verifyAMatrixFromPaper(lc, w1, w2, deltaW1, deltaW2);
		}
		if (lc.useVGL && lc.useOmega) {
			// deltaW should equal dR/dw
			verifyDeltaW_equals_dRdW(lc, w1, w2, deltaW1, deltaW2);
			//System.out.println("dRdw check done successfully");
		}
		if (!lc.useOmega) {
			// do a partial differentiation of E.
			checkDeltaWEqualsPartialDerivativeOfE(lc, traj, ct, w1, w2, w3, w4,
					deltaW1, deltaW2, deltaW3, deltaW4);
			//System.out.println("dEdw check done successfully");
		}
	}

	private static void checkDeltaWEqualsPartialDerivativeOfE(LearningConstants lc,
			Trajectory traj, CriticTargets ct, double w1, double w2, double w3,
			double w4, double deltaW1, double deltaW2, double deltaW3,
			double deltaW4) {
		// For VGL(lambda) and TD(lambda), the weight update can be checked against a partial 
		// derivative of the error function E, provided the actions and the trajectory and the 
		// targets are all fixed during the partial derivatives.
		if (lc.useOmega) throw new IllegalArgumentException();

		double epsilon = 1e-7;
		double deltaW1_check = -(calculateE(new CriticValues(traj,
				w1 + epsilon, w2, w3, w4, lc), ct, lc.useVGL) - calculateE(
				new CriticValues(traj, w1 - epsilon, w2, w3, w4, lc),
				ct, lc.useVGL))
				/ (2 * epsilon);
		double deltaW2_check = -(calculateE(new CriticValues(traj,
				w1, w2 + epsilon, w3, w4, lc), ct, lc.useVGL) - calculateE(
				new CriticValues(traj, w1, w2 - epsilon, w3, w4, lc),
				ct, lc.useVGL))
				/ (2 * epsilon);
		double deltaW3_check = -(calculateE(new CriticValues(traj,
				w1, w2, w3 + epsilon, w4, lc), ct, lc.useVGL) - calculateE(
				new CriticValues(traj, w1, w2, w3 - epsilon, w4, lc),
				ct, lc.useVGL))
				/ (2 * epsilon);
		double deltaW4_check = -(calculateE(new CriticValues(traj,
				w1, w2, w3, w4 + epsilon, lc), ct, lc.useVGL) - calculateE(
				new CriticValues(traj, w1, w2, w3, w4 - epsilon, lc),
				ct, lc.useVGL))
				/ (2 * epsilon);
		double e2 = Math.pow(deltaW1_check - deltaW1, 2)
				+ Math.pow(deltaW2_check - deltaW2, 2)
				+ Math.pow(deltaW3_check - deltaW3, 2)
				+ Math.pow(deltaW4_check - deltaW4, 2);
		//System.out.println("deltaW1=" + deltaW1 + ","	+ deltaW1_check);
		//System.out.println("deltaW2=" + deltaW2 + ","	+ deltaW2_check);
		if (e2 > 1e-10) {
			throw new RuntimeException("error=" + e2);
		}
	}

	private static void verifyDeltaW_equals_dRdW(LearningConstants lc, double w1,
			double w2, double deltaW1, double deltaW2) {
		// This verifies that when lambda=1 and the Omega matrices are used, then
		// learning becomes equivalent to dR/dw
		if (lc.lambda!=1 || !lc.useOmega || !lc.useVGL) throw new IllegalArgumentException();
		double epsilon = 1e-5;
		double deltaW1_check = (new Trajectory(w1 + epsilon, w2,
				lc, rand).R - new Trajectory(w1 - epsilon, w2, lc,
				rand).R)
				/ (2 * epsilon);
		double deltaW2_check = (new Trajectory(w1, w2 + epsilon,
				lc, rand).R - new Trajectory(w1, w2 - epsilon, lc,
				rand).R)
				/ (2 * epsilon);
		double e2 = Math.pow(deltaW1_check - deltaW1, 2)
				+ Math.pow(deltaW2_check - deltaW2, 2);
		if (e2 > 1e-9) {
			System.out.println("deltaW1=" + deltaW1 + ","
					+ deltaW1_check);
			System.out.println("deltaW2=" + deltaW2 + ","
					+ deltaW2_check);
			throw new RuntimeException("error=" + e2);
		}
	}

	private static void verifyAMatrixFromPaper(LearningConstants lc, double w1,
			double w2, double deltaW1, double deltaW2) {
		// This verifies the A matrix used in equation 27 of the paper is correct.
		if (lc.useOmega || !lc.useVGL) throw new IllegalArgumentException();
		double A00 = -(lc.k * (lc.k * lc.lambda
				+ Math.pow(lc.c2, 2) + lc.k * (1 - lc.lambda)
				* lc.c2))
				/ ((lc.c1 + lc.k) * Math.pow(lc.c2 + lc.k, 2))
				- (lc.k) / ((lc.c1 + lc.k));
		double A01 = (lc.k * (lc.c2 - lc.lambda + lc.k
				* (1 - lc.lambda)))
				/ (Math.pow(lc.c2 + lc.k, 2));
		double A10 = (lc.k * (lc.c2 - 1))
				/ ((lc.c2 + lc.k) * (lc.c1 + lc.k));
		double A11 = (-1 - lc.k) / (lc.c2 + lc.k);
		double deltaW1_check = A00 * w1 + A01 * w2;
		double deltaW2_check = A10 * w1 + A11 * w2;
		double e2 = Math.pow(deltaW1_check - deltaW1, 2)
				+ Math.pow(deltaW2_check - deltaW2, 2);
		if (e2 > 1e-7) {
			System.out.println("deltaW1=" + deltaW1 + ","
					+ deltaW1_check);
			System.out.println("deltaW2=" + deltaW2 + ","
					+ deltaW2_check);
			throw new RuntimeException("error=" + e2);
		}
	}

}


